Taming Latent Diffusion Model for Neural Radiance Field Inpainting

Neural Radiance Field (NeRF) is a representation for 3D reconstruction from multi-view images. Despite some recent work showing preliminary success in editing a reconstructed NeRF with diffusion prior, they remain struggling to synthesize reasonable geometry in completely uncovered regions. One major reason is the high diversity of synthetic contents from the diffusion model, which hinders the radiance field from converging to a crisp and deterministic geometry. Moreover, applying latent diffusion models on real data often yields a textural shift incoherent to the image condition due to auto-encoding errors. These two problems are further reinforced with the use of pixel-distance losses. To address these issues, we propose tempering the diffusion model's stochasticity with per-scene customization and mitigating the textural shift with masked adversarial training. During the analyses, we also found the commonly used pixel and perceptual losses are harmful in the NeRF inpainting task. Through rigorous experiments, our framework yields state-of-the-art NeRF inpainting results on various real-world scenes. Project page: https://hubert0527.github.io/MALD-NeRF

==> assets/cvt_png2jpg.py <==
from PIL import Image
from glob import glob
from tqdm import tqdm
import os

def recursive_collect(d):
    ret = []
    for p in glob(os.path.join(d, "*")):
        if os.path.isdir(p):
            ret += recursive_collect(p)
        else:
            if ".png" in p:
                ret.append(p)
    return ret

ps = recursive_collect(".")
for p in tqdm(ps):
    out_p = p.split(".png")[0] + ".jpg"
    if os.path.exists(out_p):
        continue
    img = Image.open(p)
    img = img.convert("RGB", palette=Image.ADAPTIVE, colors=24)
    img.save(out_p)

            


==> assets/cvt_rgba2rgb.py <==
from PIL import Image
from glob import glob
from tqdm import tqdm
import os

def recursive_collect(d):
    ret = []
    for p in glob(os.path.join(d, "*")):
        if os.path.isdir(p):
            ret += recursive_collect(p)
        else:
            if ".png" in p:
                ret.append(p)
    return ret

ps = recursive_collect(".")
for p in tqdm(ps):
    img = Image.open(p)
    img = img.convert("RGB", palette=Image.ADAPTIVE, colors=24)
    img.save(p)

            

